Sharp order-preserving integer models for short additive equalities

For a set of $m$ real numbers in increasing order, we seek an increasing integer model in which two $q$-term sums are equal if and only if their counterparts are equal in the original set. Repetitions are allowed, and unequal sums may change order. Let $H_m(q)$ be the least diameter that suffices for every such set. We prove $H_4(q)=q(q+1)$ and $H_5(q)=q^2(q+1)$ for $q\ge2$. In the five-element case, a single primitive relation of mass $\mu$ admits a model of diameter at most $\mu q(q+1)$. The proof constructs integer rays along a flag of faces of the ordered relation cone. Lifting a model on a facet gives $H_m(q)\le q^{m-2}+H_{m-1}(q)$ and determines the first two asymptotic terms for fixed $m\ge4$. At order two, exhaustive enumeration gives $H_6(2)=24$ and $H_7(2)=48$. The same model bounds apply to finite additive-square-free spectra.

==> anc/models_q2.cpp <==
#include <algorithm>
#include <array>
#include <cstdint>
#include <iostream>
#include <set>
#include <utility>

// In increasing order the only nontrivial equal two-term sums are
// a[i]+a[k]=2*a[j] (i<j<k), and a[i]+a[l]=a[j]+a[k] (i<j<k<l).
using Profile = std::pair<std::uint64_t, std::uint64_t>;

Profile equality_profile(const std::array<int, 7>& marks, int size) {
    Profile profile{};
    int index = 0;
    auto record = [&](bool equal) {
        if (equal) {
            auto& word = index < 64 ? profile.first : profile.second;
            word |= std::uint64_t(1) << (index % 64);
        }
        ++index;
    };
    for (int i = 0; i < size; ++i) {
        for (int j = i + 1; j < size; ++j) {
            for (int k = j + 1; k < size; ++k) {
                record(marks[i] + marks[k] == 2 * marks[j]);
                for (int l = k + 1; l < size; ++l) {
                    record(marks[i] + marks[l] == marks[j] + marks[k]);
                }
            }
        }
    }
    return profile;
}

void enumerate(std::array<int, 7>& marks, int size, int position, int diameter,
               std::set<Profile>& seen, long long& tuples) {
    if (position == size - 1) {
        seen.insert(equality_profile(marks, size));
        ++tuples;
        return;
    }
    const int last = diameter - (size - 1 - position);
    for (int x = marks[position - 1] + 1; x <= last; ++x) {
        marks[position] = x;
        enumerate(marks, size, position + 1, diameter, seen, tuples);
    }
}

bool verify(int size, int cap, int target, long long expected_tuples) {
    std::array<int, 7> marks{};
    std::set<Profile> seen;
    long long tuples = 0;
    std::size_t before = 0, at_target = 0;
    for (int diameter = size - 1; diameter <= cap; ++diameter) {
        marks[size - 1] = diameter;
        enumerate(marks, size, 1, diameter, seen, tuples);
        if (diameter == target - 1) before = seen.size();
        if (diameter == target) at_target = seen.size();
        if (diameter == target - 1 || diameter == target || diameter == cap) {
            std::cout << "m=" << size << " D=" << diameter << " tuples=" << tuples
                      << " profiles=" << seen.size() << '\n';
        }
    }
    // Increasing the cap only adds profiles. Equal counts imply equal sets.
    return before < at_target && at_target == seen.size() && tuples == expected_tuples;
}

int main() {
    // H6 <= 16 + H5 = 28. After the first enumeration, H7 <= 32 + H6 = 56.
    if (!verify(6, 28, 24, 98280)) return 1;
    if (!verify(7, 56, 48, 32468436)) return 1;
    return 0;
}


==> anc/six_letter_ranks.py <==
"""Rank census of six-element integer models at order two (Python 3.8+)."""

from collections import Counter
from fractions import Fraction
from itertools import combinations
from math import comb


def relation_rank(rows):
    """Row rank over Q; eliminate previously chosen pivot columns in order."""
    basis = {}
    for row in rows:
        v = list(map(Fraction, row))
        for pivot in sorted(basis):
            if v[pivot]:
                v = [a - v[pivot] * b for a, b in zip(v, basis[pivot])]
        pivot = next((j for j, a in enumerate(v) if a), None)
        if pivot is not None:
            basis[pivot] = [a / v[pivot] for a in v]
    return len(basis)


def main():
    triples = list(combinations(range(6), 3))
    quads = list(combinations(range(6), 4))
    rows = []
    for indices, values in [(abc, (1, -2, 1)) for abc in triples] + [
            (abcd, (1, -1, -1, 1)) for abcd in quads]:
        row = [0] * 6
        for i, x in zip(indices, values):
            row[i] = x
        rows.append(row)

    # The recurrence gives H_6(2) <= 2^4+H_5(2)=28.
    minima = {}
    tuples = 0
    for diameter in range(5, 29):
        for interior in combinations(range(1, diameter), 4):
            a = (0, *interior, diameter)
            hits = [i for i, (x, y, z) in enumerate(triples)
                    if a[x] + a[z] == 2 * a[y]]
            hits.extend(i for i, (x, y, z, w) in enumerate(quads, len(triples))
                        if a[x] + a[w] == a[y] + a[z])
            minima.setdefault(tuple(hits), diameter)
            tuples += 1
    counts = Counter()
    maxima = Counter()
    for profile, diameter in minima.items():
        rank = relation_rank(rows[i] for i in profile)
        counts[rank] += 1
        maxima[rank] = max(maxima[rank], diameter)
    print("tuples:", tuples, "profiles:", len(minima))
    print("rank  profiles  largest minimum diameter")
    for rank in sorted(counts):
        print(rank, counts[rank], maxima[rank])
    expected = [(0, 1, 17), (1, 35, 22), (2, 306, 24),
                (3, 697, 24), (4, 266, 16)]
    if tuples != comb(28, 5) or [(r, counts[r], maxima[r]) for r in sorted(counts)] != expected:
        raise SystemExit("The census disagrees with the printed table.")


if __name__ == "__main__":
    main()

